First study of neutrino angle reconstruction using quasielastic-like interactions in MicroBooNE

We investigate the expected precision of the reconstructed neutrino direction using a {\nu}{\mu}-argon quasielastic-like event topology with one muon and one proton in the final state and the reconstruction capabilities of the MicroBooNE liquid argon time projection chamber. This direction is of importance in the context of DUNE sub-GeV atmospheric oscillation studies. MicroBooNE allows for a data-driven quantification of this resolution by investigating the deviation of the reconstructed muon-proton system orientation with respect to the well-known direction of neutrinos originating from the Booster Neutrino Beam with an exposure of 1.3 x 1021 protons on target. Using simulation studies, we derive the expected sub-GeV DUNE atmospheric-neutrino reconstructed simulated spectrum by developing a reweighting scheme as a function of the true neutrino energy. We further report flux-integrated single- and double-differential cross section measurements of charged-current {\nu}{\mu} quasielastic-like scattering on argon as a function of the muon-proton system angle using the full MicroBooNE data sets. We also demonstrate the sensitivity of these results to nuclear effects and final state hadronic reinteraction modeling.

==> figures/download_figs.sh <==
export uboonecode=v08_00_00_70
export uboonegpvm=02

export OutPutDir=/home/afroditi/Dropbox/Apps/Overleaf/MicroBooNE_CC1p0pi_Atmospherics/figures/
export CRTInPutDir=/exp/uboone/data/users/apapadop/Atmospherics/myPlots/${uboonecode}/_NoCuts_PID_NuScore_CRT/
export EffDir=/exp/uboone/data/users/apapadop/Atmospherics/myPlots/${uboonecode}/Overlay9/
export GeneratorDir=/exp/uboone/data/users/apapadop/PeLEETuples_Atmospherics/FlatTTreePlots/
export XSecGeneratorDir=/exp/uboone/data/users/apapadop/FlatTTreePlots/Atmospherics/
export xsecsyst=/exp/uboone/data/users/apapadop/Atmospherics/myPlots/${uboonecode}/Data9/

#scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${GeneratorDir}/HondaThreeDKI_GeneratorOverlay_TrueFineBinEvPlot.pdf" ./
#scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${GeneratorDir}/HondaSpline.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:/exp/uboone/data/users/apapadop/PeLEETuples_Atmospherics/FlatTTreePlots/FluxPdfCanvas.pdf ./HondaThreeDKI_GeneratorOverlay_TrueFineBinEvPlot.pdf
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:/exp/uboone/data/users/apapadop/PeLEETuples_Atmospherics/FlatTTreePlots/SplineCanvas.pdf ./HondaSpline.pdf

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/print_1d_CC1pRecoThetaBRTPlot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/print_1d_CC1pRecoMuonThetaPlot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/print_1d_CC1pRecoProtonThetaPlot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}/Atmospherics_2D_BVectorAnglePlotOverlay9_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}/Atmospherics_2D_MuonCosThetaPlotOverlay9_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}/Atmospherics_2D_ProtonCosThetaPlotOverlay9_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}/Atmospherics_2D_MuonMomentumPlotOverlay9_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}/Atmospherics_2D_ProtonMomentumPlotOverlay9_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}Atmospherics_2D_RecoThetaVisRecoECalPlotOverlay9_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/TopologicalBreakDown/THStack_BreakDown_RecoThetaVisPlot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/TopologicalBreakDown/THStack_BreakDown_RecoThetaVis_ECal_0_00To0_50Plot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/TopologicalBreakDown/THStack_BreakDown_RecoThetaVis_ECal_0_50To0_80Plot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/TopologicalBreakDown/THStack_BreakDown_RecoThetaVis_ECal_0_80To2_00Plot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/TopologicalBreakDown/THStack_BreakDown_RecoThetaVis_DeltaPn_0_00To0_20Plot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/TopologicalBreakDown/THStack_BreakDown_RecoThetaVis_DeltaPn_0_20To0_40Plot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/TopologicalBreakDown/THStack_BreakDown_RecoThetaVis_DeltaPn_0_40To1_00Plot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/TopologicalBreakDown/THStack_BreakDown_RecoThetaVis_PMiss_0_00To0_10Plot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/TopologicalBreakDown/THStack_BreakDown_RecoThetaVis_PMiss_0_10To0_20Plot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/TopologicalBreakDown/THStack_BreakDown_RecoThetaVis_PMiss_0_20To0_50Plot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/InteractionBreakDown/dune_projection_Overlay9_RecoThetaVisPlot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}/InteractionBreakDown/dune_projection_Overlay9BNBToHonda_RecoThetaVisPlot_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/intebreak_Overlay9_XSections_ThetaVisPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/intebreak_Overlay9_XSections_SerialThetaVis_ECalPlot_Slice_2_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${GeneratorDir}/HondaRwThreeDKI_GeneratorOverlay_TrueFineBinEvPlot.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${GeneratorDir}/HondaRwThreeDKI_GeneratorOverlay_TrueFineBinThetaVisPlot.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${GeneratorDir}/HondaAtmo_PdfOverlay_TrueFineBinThetaVisPlot.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${GeneratorDir}/ThreeDKI_BNB_InteBreakDown_TrueFineBinEvPlot.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${GeneratorDir}/ThreeDKI_Honda_InteBreakDown_TrueFineBinEvPlot.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${GeneratorDir}/ThreeDKI_Rw_BNB-To-Honda_InteBreakDown_TrueFineBinEvPlot.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/GeneXSections_SerialThetaVis_ECalPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/GeneXSections_SerialThetaVis_DeltaPnPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/GeneXSections_SerialThetaVis_PMissPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/tune_fsiXSections_SerialThetaVis_DeltaPnPlot_Slice_2_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/neutronbreak_Overlay9_XSections_ThetaVisPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/neutronbreak_Overlay9_XSections_SerialThetaVis_PMissPlot_Slice_0_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/neutronbreak_Overlay9_XSections_SerialThetaVis_PMissPlot_Slice_1_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/neutronbreak_Overlay9_XSections_SerialThetaVis_PMissPlot_Slice_2_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_ThetaVisPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_PMissPlot_Slice_0_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_PMissPlot_Slice_1_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_PMissPlot_Slice_2_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_PMissPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_DeltaPnPlot_Slice_0_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_DeltaPnPlot_Slice_1_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_DeltaPnPlot_Slice_2_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_DeltaPnPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_ECalPlot_Slice_0_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_ECalPlot_Slice_1_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_ECalPlot_Slice_2_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${XSecGeneratorDir}/g18t_vs_ar23XSections_SerialThetaVis_ECalPlot_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}Overlay9NuWroWienerSVD_XSections_ThetaVisPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}NoTuneOverlay9WienerSVD_XSections_ThetaVisPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}TwiceMECOverlay9WienerSVD_XSections_ThetaVisPlot_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}Overlay9NuWroWienerSVD_XSections_SerialThetaVis_PMissPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}NoTuneOverlay9WienerSVD_XSections_SerialThetaVis_PMissPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}TwiceMECOverlay9WienerSVD_XSections_SerialThetaVis_PMissPlot_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}Overlay9NuWroWienerSVD_XSections_SerialThetaVis_DeltaPnPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}NoTuneOverlay9WienerSVD_XSections_SerialThetaVis_DeltaPnPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}TwiceMECOverlay9WienerSVD_XSections_SerialThetaVis_DeltaPnPlot_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}Overlay9NuWroWienerSVD_XSections_SerialThetaVis_ECalPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}NoTuneOverlay9WienerSVD_XSections_SerialThetaVis_ECalPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}TwiceMECOverlay9WienerSVD_XSections_SerialThetaVis_ECalPlot_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}UnfCov_WienerSVD_XSections_ThetaVisPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}UnfCov_WienerSVD_XSections_SerialThetaVis_ECalPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}UnfCov_WienerSVD_XSections_SerialThetaVis_DeltaPnPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}UnfCov_WienerSVD_XSections_SerialThetaVis_PMissPlot_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}Smear_WienerSVD_XSections_ThetaVisPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}Smear_WienerSVD_XSections_SerialThetaVis_ECalPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}Smear_WienerSVD_XSections_SerialThetaVis_DeltaPnPlot_Combined_v08_00_00_70.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${EffDir}Smear_WienerSVD_XSections_SerialThetaVis_PMissPlot_Combined_v08_00_00_70.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}Resolution_CC1pThetaVis_ECalSlices_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}Resolution_CC1pThetaVisDiff_ECalSlices_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}Resolution_CC1pThetaVisDiff_DeltaPnSlices_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:"${CRTInPutDir}Resolution_CC1pThetaVisDiff_PMissSlices_Combined_v08_00_00_70_NoCuts_PID_NuScore_CRT.pdf" ./

scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:/exp/uboone/app/users/apapadop/CC1p0pi_MicroBooNE_Atmospherics/mySTVAnalysis/publication/BinScheme.txt ./../
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:/exp/uboone/app/users/apapadop/CC1p0pi_MicroBooNE_Atmospherics/mySTVAnalysis/publication/DataRelease.root ./../
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:/exp/uboone/app/users/apapadop/CC1p0pi_MicroBooNE_Atmospherics/mySTVAnalysis/publication/thetavis_1d_print_xsecs.tex ./../
scp apapadop@uboonegpvm${uboonegpvm}.fnal.gov:/exp/uboone/app/users/apapadop/CC1p0pi_MicroBooNE_Atmospherics/mySTVAnalysis/publication/thetavis_2d_print_xsecs.tex ./../



